Monte-Carlo simulation of stellar intensity interferometry

Stellar intensity interferometers will achieve stellar imaging with a tenth of a milli- arcsecond resolution in the optical band by taking advantage of the large light collect- ing area and broad range of inter-telescope distances offered by future gamma-ray Air Cherenkov Telescope (ACT) arrays. Up to now, studies characterizing the capabilities of intensity interferometers using ACTs have not accounted for realistic effects such as telescope mirror extension, detailed photodetector time response, excess noise, and night sky contamination. In this paper, we present the semi-classical quantum optics Monte-Carlo simulation we developed in order to investigate these experimental limi- tations. In order to validate the simulation algorithm, we compare our first results to models for sensitivity and signal degradation resulting from mirror extension, pulse shape, detector excess noise, and night sky contamination.

==> paper.sh <==
#!/bin/bash
latex paper.tex
bibtex paper.aux
latex paper.tex
latex paper.tex
dvipdf paper.dvi
open paper.pdf
